A Convex Obstacle Avoidance Formulation

Autonomous driving requires reliable collision avoidance in dynamic environments. Nonlinear Model Predictive Controllers (NMPCs) are suitable for this task, but struggle in time-critical scenarios requiring high frequency. To meet this demand, optimization problems are often simplified via linearization, narrowing the horizon window, or reduced temporal nodes, each compromising accuracy or reliability. This work presents the first general convex obstacle avoidance formulation, enabled by a novel approach to integrating logic. This facilitates the incorporation of an obstacle avoidance formulation into convex MPC schemes, enabling a convex optimization framework with substantially improved computational efficiency relative to conventional nonconvex methods. A key property of the formulation is that obstacle avoidance remains effective even when obstacles lie outside the prediction horizon, allowing shorter horizons for real-time deployment. In scenarios where nonconvex formulations are unavoidable, the proposed method meets or exceeds the performance of representative nonconvex alternatives. The method is evaluated in autonomous vehicle applications, where system dynamics are highly nonlinear.

==> anc/README.txt <==
Description: 
These files reflect the simulations under section V.C, relating to application of NMPC involing a left hand turn while avoiding a dynamic obstacle . 
They show the vehicle (point geometry), obstacle position (rectangle), and prediction horizons (dash-dot lines) as function of time, the reference trajectory (dashed line), and a vector (attached to the point geometry) defining the velocity of the vehicle in the local frame updated continuously to reflect the magnitude and direction.

Size: 
~3.25 MB

Player Information:
Any graphics interchange format (GIF) player.

Packing list:
Prediction Horizon of 0.5 sec: MPC_RCOA_R1.gif, MPC_EOA_R1.gif
Prediction Horizon of 2 sec: MPC_RCOA_2sec.gif, MPC_EOA_2sec.gif
Contact information:
(Redacted for Anonymity)

